Efficient Sparse Coding with the Adaptive Locally Competitive Algorithm for Speech Classification

Researchers are exploring novel computational paradigms such as sparse coding and neuromorphic computing to bridge the efficiency gap between the human brain and conventional computers in complex tasks. A key area of focus is neuromorphic audio processing. While the Locally Competitive Algorithm has emerged as a promising solution for sparse coding, offering potential for real-time and low-power processing on neuromorphic hardware, its applications in neuromorphic speech classification have not been thoroughly studied. The Adaptive Locally Competitive Algorithm builds upon the Locally Competitive Algorithm by dynamically adjusting the modulation parameters of the filter bank to fine-tune the filters' sensitivity. This adaptability enhances lateral inhibition, improving reconstruction quality, sparsity, and convergence time, which is crucial for real-time applications. This paper demonstrates the potential of the Locally Competitive Algorithm and its adaptive variant as robust feature extractors for neuromorphic speech classification. Results show that the Locally Competitive Algorithm achieves better speech classification accuracy at the expense of higher power consumption compared to the LAUSCHER cochlea model used for benchmarking. On the other hand, the Adaptive Locally Competitive Algorithm mitigates this power consumption issue without compromising the accuracy. The dynamic power consumption is reduced to a range of 4 to 13 milliwatts on neuromorphic hardware, three orders of magnitude less than setups using Graphics Processing Units. These findings position the Adaptive Locally Competitive Algorithm as a compelling solution for efficient speech classification systems, promising substantial advancements in balancing speech classification accuracy and power efficiency.

==> anc/alca.csv <==
ID,lambda,k,Fl,r,batch_size,buffer_size,lr,alpha
ALCA-HD-0.00037,0.00037,700,1024,512,16,4,0.000103059531293369,60.068342814206
ALCA-HD-0.00045,0.00045,700,1024,512,16,8,0.000113601485851763,75.418457520326
ALCA-HD-0.00075,0.00075,700,1024,512,16,16,0.000118142920330925,27.881631635760
ALCA-HD-0.001,0.001,700,1024,512,16,8,0.00012473622758247,7.177986022882
ALCA-HD-0.00125,0.00125,700,1024,512,16,8,0.00012504228143203,1.019240743799
ALCA-HD-0.0015,0.0015,700,1024,512,16,4,0.00012652940316741,13.491287101622
ALCA-HD-0.00175,0.00175,700,1024,512,16,16,0.00013646037490053,54.743992358860
ALCA-HD-0.002,0.002,700,1024,512,16,8,0.00014387642386543,46.521103500783
ALCA-HD-0.00225,0.00225,700,1024,512,16,8,0.00014387642386543,46.521103500783
ALCA-HD-0.0025,0.0025,700,1024,512,16,8,0.00014387642386543,46.521103500783
ALCA-HD-0.00275,0.00275,700,1024,512,16,8,0.00014387642386543,46.521103500783
ALCA-HD-0.003,0.003,700,1024,512,16,8,0.00014387642386543,46.521103500783
ALCA-HD-0.00325,0.00325,700,1024,512,16,8,0.00014387642386543,46.521103500783
ALCA-HD-0.0035,0.0035,700,1024,512,16,16,0.00755222496907045,30.192117221550
ALCA-HD-0.00375,0.00375,700,1024,512,16,16,0.00904880378171296,27.482252970003
ALCA-HD-0.004,0.004,700,1024,512,16,16,0.00919082736989095,78.601644755594
LCA-HD-0.0005,0.0005,700,1024,512,,,,
LCA-HD-0.00075,0.00075,700,1024,512,,,,
LCA-HD-0.001,0.001,700,1024,512,,,,
LCA-HD-0.00125,0.00125,700,1024,512,,,,
LCA-HD-0.0015,0.0015,700,1024,512,,,,
LCA-HD-0.00175,0.00175,700,1024,512,,,,
LCA-HD-0.002,0.002,700,1024,512,,,,
LCA-HD-0.00225,0.00225,700,1024,512,,,,
LCA-HD-0.0025,0.0025,700,1024,512,,,,
LCA-HD-0.00275,0.00275,700,1024,512,,,,
LCA-HD-0.003,0.003,700,1024,512,,,,
LCA-HD-0.00325,0.00325,700,1024,512,,,,
LCA-HD-0.0035,0.0035,700,1024,512,,,,
LCA-HD-0.00375,0.00375,700,1024,512,,,,
LCA-HD-0.004,0.004,700,1024,512,,,,
ALCA-SC-0.0007,0.0007,700,256,128,128,4,0.000011576220860777,75.6672006226036
ALCA-SC-0.00075,0.00075,700,256,128,64,4,0.000010013942765094,3.7979943276788
ALCA-SC-0.001,0.001,700,256,128,64,4,0.000029379641162747,13.2776700635766
ALCA-SC-0.00125,0.00125,700,256,128,64,4,0.000029617519042585,112.6008193463160
ALCA-SC-0.0015,0.0015,700,256,128,64,4,0.000029394908777992,30.7726725066973
ALCA-SC-0.00175,0.00175,700,256,128,64,4,0.000078521523082070,15.5538755671611
ALCA-SC-0.002,0.002,700,256,128,64,4,0.003753641541613830,21.2930823989253
ALCA-SC-0.00225,0.00225,700,256,128,256,16,0.009820574620879570,109.9129065384750
ALCA-SC-0.0025,0.0025,700,256,128,128,16,0.005000098021774920,188.5739343984890
ALCA-SC-0.00275,0.00275,700,256,128,256,16,0.009769031763173260,100.2359522932100
ALCA-SC-0.003,0.003,700,256,128,128,16,0.005125315857686510,395.6785469257420
ALCA-SC-0.00325,0.00325,700,256,128,128,4,0.006019585068013860,5.4958516170245
ALCA-SC-0.0035,0.0035,700,256,128,128,16,0.004575446112253940,53.0113868914636
ALCA-SC-0.00375,0.00375,700,256,128,128,16,0.005720004837930560,580.2965144138300
ALCA-SC-0.004,0.004,700,256,128,256,16,0.008535797604219920,38.8468123892034
LCA-SC-0.0007,0.0007,700,256,128,,,,
LCA-SC-0.00075,0.00075,700,256,128,,,,
LCA-SC-0.001,0.001,700,256,128,,,,
LCA-SC-0.00125,0.00125,700,256,128,,,,
LCA-SC-0.0015,0.0015,700,256,128,,,,
LCA-SC-0.00175,0.00175,700,256,128,,,,
LCA-SC-0.002,0.002,700,256,128,,,,
LCA-SC-0.00225,0.00225,700,256,128,,,,
LCA-SC-0.0025,0.0025,700,256,128,,,,
LCA-SC-0.00275,0.00275,700,256,128,,,,
LCA-SC-0.003,0.003,700,256,128,,,,
LCA-SC-0.00325,0.00325,700,256,128,,,,
LCA-SC-0.0035,0.0035,700,256,128,,,,
LCA-SC-0.00375,0.00375,700,256,128,,,,
LCA-SC-0.004,0.004,700,256,128,,,,

==> anc/nets.csv <==
Representation,Neural Network,nn_layers,batch_size,buffer_size,lr,weight_decay,beta,multiplier,tau_u,tau_v
SHD,Feed-Forward SNN,256-256,16,,0.00982,4.85698e-06,3.65939,0.12405,1.48631,25.47587
LCA-HD-0.00045,Feed-Forward SNN,256-256,32,,0.00154,5.49091e-05,0.30708,0.02841,3.86634,2.16786
LCA-HD-0.00075,Feed-Forward SNN,256-256,64,,0.00501,3.84077e-05,0.47872,4.60546,2.87697,1.68150
LCA-HD-0.001,Feed-Forward SNN,256-256,16,,0.00337,4.99552e-05,0.44181,4.47366,3.08432,2.16156
LCA-HD-0.00125,Feed-Forward SNN,256-256,64,,0.00570,4.70650e-05,0.36215,0.54495,2.30159,32.48000
LCA-HD-0.0015,Feed-Forward SNN,256-256,32,,0.00990,2.07469e-05,0.48314,4.77668,3.49318,11.33762
LCA-HD-0.00175,Feed-Forward SNN,256,16,,0.00887,3.01703e-06,1.71170,6.28411,4.51602,51.86754
LCA-HD-0.002,Feed-Forward SNN,256-256,32,,0.00985,2.00987e-05,0.16670,0.67464,2.36327,12.38557
LCA-HD-0.00225,Feed-Forward SNN,256-256,32,,0.00629,0.00033,14.95263,0.14938,2.23678,37.21904
LCA-HD-0.0025,Feed-Forward SNN,256,8,,0.00801,1.00520e-06,0.26006,5.73469,1.91137,84.93800
LCA-HD-0.00275,Feed-Forward SNN,256-256,16,,0.00693,0.00025,0.15654,9.35917,5.92877,14.32605
LCA-HD-0.003,Feed-Forward SNN,256-256,32,,0.00594,0.00078,24.05938,0.14447,2.42345,58.34057
LCA-HD-0.00325,Feed-Forward SNN,256-256,64,,0.00546,0.00135,0.25478,6.08934,2.42340,11.42740
LCA-HD-0.0035,Feed-Forward SNN,256-256,16,,0.00852,0.00025,0.12617,5.63149,2.34661,34.74080
LCA-HD-0.00375,Feed-Forward SNN,256-256,64,,0.00523,0.00115,0.24238,7.95493,1.56563,13.93540
LCA-HD-0.004,Feed-Forward SNN,256-256,32,,0.00590,0.00121,0.21091,6.59078,4.69147,21.80320
ALCA-HD-0.00037,Feed-Forward SNN,256-256-256,16,,0.00358,7.39510e-06,0.47128,0.07269,3.57715,1.77272
ALCA-HD-0.00045,Feed-Forward SNN,256-256,32,,0.00519,5.42256e-06,0.68639,0.52159,4.17934,2.42946
ALCA-HD-0.00075,Feed-Forward SNN,256-256,32,,0.00666,0.00029,0.42516,2.77840,2.69996,2.62511
ALCA-HD-0.001,Feed-Forward SNN,256-256,32,,0.00410,2.69977e-06,0.38501,3.45577,3.72171,1.00717
ALCA-HD-0.00125,Feed-Forward SNN,256-256-256,32,,0.00997,8.09312e-06,0.19097,0.18609,2.66859,2.02590
ALCA-HD-0.0015,Feed-Forward SNN,256-256,16,,0.00498,2.33310e-05,0.52604,4.72423,2.63932,2.15189
ALCA-HD-0.00175,Feed-Forward SNN,256-256,8,,0.00995,9.18910e-05,0.10070,0.62795,1.86287,34.78060
ALCA-HD-0.002,Feed-Forward SNN,256-256,16,,0.00464,3.04076e-05,0.56456,8.85112,4.55918,1.42591
ALCA-HD-0.00225,Feed-Forward SNN,256-256,16,,0.00699,1.26928e-05,0.12233,0.56438,3.57239,58.76250
ALCA-HD-0.0025,Feed-Forward SNN,256-256,8,,0.00463,6.56473e-05,0.23362,0.07425,2.13731,55.98537
ALCA-HD-0.00275,Feed-Forward SNN,256-256,8,,0.00879,1.55323e-06,0.42312,0.18828,1.16025,57.82530
ALCA-HD-0.003,Feed-Forward SNN,256-256,16,,0.00988,6.07303e-05,0.10053,6.25212,3.11283,57.24120
ALCA-HD-0.00325,Feed-Forward SNN,256-256-256,64,,0.00338,0.00015,0.51452,0.21378,44.32400,2.12207
SHD,RSNN,1024,32,2,0.00862,1.00303e-06,0.24435,0.71961,2.36860,1.07878
LCA-HD-0.00045,RSNN,1024,16,4,0.00650,9.16006e-06,0.12361,3.30496,1.36212,1.63665
LCA-HD-0.00075,RSNN,512,8,7,0.00756,1.76784e-05,0.20490,6.07847,4.04161,1.76093
LCA-HD-0.001,RSNN,1024,64,3,0.00368,4.31613e-06,0.15625,2.78858,1.49839,2.45045
LCA-HD-0.00125,RSNN,1024,8,2,0.00515,1.73975e-06,0.10041,4.15770,1.43790,4.40335
LCA-HD-0.0015,RSNN,1024,32,4,0.00492,1.11673e-06,0.16379,9.74181,1.74632,14.43040
LCA-HD-0.00175,RSNN,1024,16,6,0.00872,2.76856e-06,0.20108,8.05983,4.28404,2.83969
LCA-HD-0.002,RSNN,1024,8,5,0.00875,6.07515e-06,0.16068,0.91975,2.30422,3.67589
LCA-HD-0.00225,RSNN,1024,16,4,0.00600,4.98754e-05,0.11394,3.26246,2.59032,1.89253
LCA-HD-0.0025,RSNN,512,8,6,0.00988,1.83653e-06,0.33482,5.52386,1.46453,10.87533
LCA-HD-0.00275,RSNN,1024,16,4,0.00501,4.50901e-05,0.13479,8.09774,3.03430,4.85071
LCA-HD-0.003,RSNN,1024,16,3,0.00524,1.30272e-05,0.10079,7.78788,1.56836,3.20529
LCA-HD-0.00325,RSNN,1024,64,4,0.00679,9.97402e-06,0.41111,1.22213,1.24818,3.29921
LCA-HD-0.0035,RSNN,1024,32,5,0.00676,2.27102e-06,0.18113,1.55295,1.36796,5.08892
LCA-HD-0.00375,RSNN,512,32,8,0.00811,2.56147e-06,0.47447,8.46026,4.35414,25.29810
LCA-HD-0.004,RSNN,1024,32,5,0.00663,4.75259e-06,0.21439,6.26162,1.64175,23.99360
ALCA-HD-0.00037,RSNN,1024,16,3,0.00997,1.67238e-06,0.13540,6.17595,1.09894,1.01692
ALCA-HD-0.00045,RSNN,1024,16,8,0.00624,4.67074e-06,0.66507,0.32890,1.12579,1.25251
ALCA-HD-0.00075,RSNN,1024,8,5,0.00997,1.06687e-05,0.20913,6.64085,3.40433,1.60795
ALCA-HD-0.001,RSNN,1024,8,3,0.00644,2.72726e-06,0.10120,4.37793,1.86258,4.28804
ALCA-HD-0.00125,RSNN,1024,8,5,0.00874,1.00585e-05,0.24381,6.15075,1.24541,3.36449
ALCA-HD-0.0015,RSNN,1024,8,5,0.00999,1.01715e-06,0.14925,9.28948,3.65236,2.11616
ALCA-HD-0.00175,RSNN,1024,8,5,0.00594,1.21641e-06,0.16325,2.00315,1.15996,5.66614
ALCA-HD-0.002,RSNN,1024,8,6,0.00883,1.57539e-06,0.72823,8.73628,3.86215,1.09911
ALCA-HD-0.00225,RSNN,1024,16,3,0.00991,2.00483e-06,0.22781,9.57938,2.03430,1.29526
ALCA-HD-0.0025,RSNN,1024,8,8,0.00853,9.40032e-06,0.62484,9.16840,2.79309,1.30524
ALCA-HD-0.00275,RSNN,1024,8,7,0.00990,1.01818e-06,0.57476,9.38742,7.72405,1.21638
ALCA-HD-0.003,RSNN,1024,8,5,0.00771,1.00366e-06,0.28831,8.93005,1.00511,8.44829
ALCA-HD-0.00325,RSNN,1024,8,4,0.00710,1.45678e-06,0.44800,2.31678,1.48030,1.46018
SHD,Feed-Forward ANN,128-128,64,,0.00667,1.00392e-06,,,,
LCA-HD-0.00045,Feed-Forward ANN,256-256,64,,0.00080,1.20668e-05,,,,
ALCA-HD-0.00045,Feed-Forward ANN,256-256,32,,0.00343,0.00011,,,,
SHD,LSTM,512,16,,0.00617,4.92381e-06,,,,
LCA-HD-0.00045,LSTM,1024,16,,0.00758,3.17813e-06,,,,
ALCA-HD-0.00045,LSTM,1024,16,,0.00677,3.40505e-06,,,,
SSC,Feed-Forward SNN,256-256-256,128,,0.00232,2.39347e-05,0.49083,0.02026,6.88919,1.09479
LCA-SC-0.0007,Feed-Forward SNN,256-256-256,128,,0.00589,6.30590e-06,0.59621,0.02714,2.97537,1.95511
LCA-SC-0.001,Feed-Forward SNN,256-256-256,128,,0.01190,6.74349e-06,0.65856,0.02169,2.42656,1.11085
LCA-SC-0.00125,Feed-Forward SNN,256-256-256,64,,0.00847,1.39633e-06,0.12365,0.01877,1.45563,1.69050
LCA-SC-0.0015,Feed-Forward SNN,256-256-256,64,,0.00840,1.32721e-06,0.13010,0.01892,1.49375,1.61769
LCA-SC-0.00175,Feed-Forward SNN,256-256-256,64,,0.00845,1.30201e-06,0.11900,0.01819,1.45128,1.72215
LCA-SC-0.002,Feed-Forward SNN,256-256-256,64,,0.00855,1.30179e-06,0.12847,0.01960,1.52597,1.74862
LCA-SC-0.00225,Feed-Forward SNN,256-256-256,128,,0.00608,2.92270e-05,0.17002,0.01770,5.16616,1.83059
LCA-SC-0.0025,Feed-Forward SNN,256-256-256,128,,0.00816,0.00024,0.36558,0.03633,4.73188,2.09574
LCA-SC-0.00275,Feed-Forward SNN,256-256-256,128,,0.00816,0.00024,0.36558,0.03633,4.73188,2.09574
LCA-SC-0.003,Feed-Forward SNN,256-256-256,128,,0.00816,0.00024,0.36558,0.03633,4.73188,2.09574
LCA-SC-0.00325,Feed-Forward SNN,256-256-256,128,,0.00816,0.00024,0.36558,0.03633,4.73188,2.09574
LCA-SC-0.0035,Feed-Forward SNN,256-256-256,128,,0.02323,0.00028,0.42794,0.03088,4.18306,1.25147
LCA-SC-0.00375,Feed-Forward SNN,256-256-256,128,,0.00816,0.00024,0.36558,0.01633,4.73188,8.95740
LCA-SC-0.004,Feed-Forward SNN,256-256-256,128,,0.00882,0.00019,0.47570,0.02401,4.23031,7.57499
ALCA-SC-0.0007,Feed-Forward SNN,256-256-256,128,,0.00836,6.43360e-06,0.43363,0.15149,2.78216,2.04914
ALCA-SC-0.001,Feed-Forward SNN,256-256-256,128,,0.00979,9.67445e-05,0.11784,0.17488,3.41194,1.19905
ALCA-SC-0.00125,Feed-Forward SNN,256-256-256,128,,0.00980,9.72053e-05,0.11660,0.17116,3.47828,1.24015
ALCA-SC-0.0015,Feed-Forward SNN,256-256-256,128,,0.00975,9.28294e-05,0.05424,0.22565,4.02709,2.08441
ALCA-SC-0.00175,Feed-Forward SNN,256-256-256,128,,0.00976,9.75364e-05,0.11560,0.16327,3.56139,1.17370
ALCA-SC-0.002,Feed-Forward SNN,256-256-256,128,,0.01721,2.96645e-05,0.17626,0.01715,5.11127,1.74616
ALCA-SC-0.00225,Feed-Forward SNN,256-256-256,128,,0.00608,2.92270e-05,0.17002,0.01770,5.16616,1.83059
ALCA-SC-0.0025,Feed-Forward SNN,256-256-256,128,,0.01529,1.02497e-06,0.20267,0.04866,5.65552,1.11286
ALCA-SC-0.00275,Feed-Forward SNN,256-256-256,128,,0.00608,2.92270e-05,0.17002,0.01770,5.16616,1.83059
ALCA-SC-0.003,Feed-Forward SNN,256-256-256,128,,0.00909,1.23638e-05,0.20111,0.05990,4.93972,1.07787
ALCA-SC-0.00325,Feed-Forward SNN,256-256-256,128,,0.00903,7.98788e-06,0.13875,0.06535,5.48853,1.92214
SSC,RSNN,1024,128,2,0.00474,1.02483e-06,0.29291,0.05004,1.00161,3.25402
LCA-SC-0.0007,RSNN,1024,128,2,0.00895,1.45755e-06,0.27114,0.08304,1.42905,1.07154
LCA-SC-0.001,RSNN,1024,128,2,0.00899,1.00498e-06,0.80351,0.06224,1.00931,1.00241
LCA-SC-0.00125,RSNN,1024,64,2,0.00990,1.74892e-06,2.61516,0.09962,1.97084,1.16152
LCA-SC-0.0015,RSNN,1024,128,1,0.00762,1.16533e-06,0.15646,0.02109,1.30624,1.63295
LCA-SC-0.00175,RSNN,512,64,3,0.00990,1.14925e-05,0.23060,0.18103,2.20082,1.37735
LCA-SC-0.002,RSNN,512,64,2,0.00745,1.44050e-06,0.34265,0.01344,2.65055,1.29661
LCA-SC-0.00225,RSNN,1024,128,2,0.00847,1.96580e-06,0.12143,0.03829,1.50812,1.66679
LCA-SC-0.0025,RSNN,1024,128,3,0.00997,2.85215e-06,0.19103,0.02057,1.82116,1.39253
LCA-SC-0.00275,RSNN,1024,64,2,0.00414,1.28234e-06,0.25277,0.05142,1.84393,1.93837
LCA-SC-0.003,RSNN,1024,128,3,0.00666,1.82485e-06,0.13664,1.05547,1.30366,1.00492
LCA-SC-0.00325,RSNN,1024,128,2,0.00297,3.42407e-06,0.54109,1.14104,2.48269,1.57669
LCA-SC-0.0035,RSNN,1024,128,2,0.00308,3.78923e-06,0.58474,1.12848,2.24369,1.59385
LCA-SC-0.00375,RSNN,1024,128,3,0.00634,4.15260e-05,0.13739,1.01220,3.35541,2.69792
LCA-SC-0.004,RSNN,1024,128,3,0.00698,4.97834e-05,0.12498,1.01346,3.23479,2.23487
ALCA-SC-0.0007,RSNN,1024,64,3,0.00996,2.76765e-06,0.20002,0.06441,2.13991,1.42833
ALCA-SC-0.001,RSNN,1024,128,2,0.00997,2.93757e-06,0.23868,0.55554,2.18463,1.16258
ALCA-SC-0.00125,RSNN,1024,128,2,0.00883,2.21535e-06,0.59501,0.01268,2.17042,1.00567
ALCA-SC-0.0015,RSNN,1024,128,3,0.00793,1.02186e-05,0.28828,0.11642,1.88149,1.53497
ALCA-SC-0.00175,RSNN,1024,64,2,0.00683,1.00580e-06,0.25077,0.40394,1.98472,1.12355
ALCA-SC-0.002,RSNN,1024,128,2,0.00867,2.35149e-06,0.74958,0.02065,1.49649,1.23535
ALCA-SC-0.00225,RSNN,1024,128,4,0.00641,3.68224e-06,0.17016,0.04925,1.86195,1.78473
ALCA-SC-0.0025,RSNN,512,128,3,0.00658,1.80402e-06,0.24812,0.07010,1.61497,1.49750
ALCA-SC-0.00275,RSNN,1024,128,3,0.00869,1.45133e-06,0.33682,0.02096,1.54914,2.24005
ALCA-SC-0.003,RSNN,1024,128,4,0.00584,4.81227e-06,0.34536,0.09423,2.12145,1.53563
ALCA-SC-0.00325,RSNN,1024,128,3,0.00585,4.85603e-06,0.35159,0.09368,2.06657,1.45121
SSC,Feed-Forward ANN,64-64,128,,0.00249,0.00599,,,,
LCA-SC-0.0007,Feed-Forward ANN,256,128,,0.00185,0.00180,,,,
ALCA-SC-0.0007,Feed-Forward ANN,128-128,128,,0.00114,0.00820,,,,
SSC,LSTM,512,128,,0.00934,9.08547e-06,,,,
LCA-SC-0.0007,LSTM,1024,64,,0.00597,1.03239e-06,,,,
ALCA-SC-0.0007,LSTM,1024,64,,0.00426,1.31643e-06,,,,
SHD,LAVA_RSNN,1024,32,3,0.00680,2.24571e-06,0.42455,0.25270,1.00320,3.99062
LCA-HD-0.00045,LAVA_RSNN,1024,16,4,0.00650,9.16006e-06,0.12361,0.30496,1.36212,1.63665
ALCA-HD-0.00045,LAVA_RSNN,1024,16,5,0.00811,7.48624e-06,0.39706,0.02494,1.60966,1.10977
SSC,LAVA_RSNN,1024,128,3,0.00479,1.59712e-06,0.10000,0.01288,1.96030,1.56495
LCA-SC-0.0007,LAVA_RSNN,1024,128,6,0.00673,7.05911e-06,0.30390,0.68783,2.19912,2.97628
ALCA-SC-0.0007,LAVA_RSNN,1024,128,6,0.00474,1.64104e-05,0.47121,0.04697,2.36541,1.72805

